A Systematic Assessment on Android Third-party Library Detection Tools

Third-party libraries (TPLs) have become a significant part of the Android ecosystem. Developers can employ various TPLs to facilitate their app development. Unfortunately, the popularity of TPLs also brings new security issues. For example, TPLs may carry malicious or vulnerable code, which can infect popular apps to pose threats to mobile users. Furthermore, TPL detection is essential for downstream tasks, such as vulnerabilities and malware detection. Thus, various tools have been developed to identify TPLs. However, no existing work has studied these TPL detection tools in detail, and different tools focus on different applications and techniques with performance differences. A comprehensive understanding of these tools will help us make better use of them. To this end, we conduct a comprehensive empirical study to fill the gap by evaluating and comparing all publicly available TPL detection tools based on six criteria: accuracy of TPL construction, effectiveness, efficiency, accuracy of version identification, resiliency to code obfuscation, and ease of use. Besides, we enhance these open-source tools by fixing their limitations, to improve their detection ability. Finally, we build an extensible framework that integrates all existing available TPL detection tools, providing an online service for the research community. We release the evaluation dataset and enhanced tools. According to our study, we also present the essential findings and discuss promising implications to the community. We believe our work provides a clear picture of existing TPL detection techniques and also gives a roadmap for future research.

==> piccode/violinPlot.py <==
#!/usr/bin/env python
# coding=utf-8

import os
import matplotlib.pyplot as plt
import numpy as np
import seaborn as sns
import os


sns.set_style("whitegrid")
path = "./3compareTime.csv"

libprinter = []
libscout = []
osspolice =[]

i = 0

f = open(path)

lines = f.readlines()

for line in lines:
    line = line.replace("\n","")

    if i ==0:
        i = 1 
        continue
    
    
    segs = line.split(",")
    lib1 = float(segs[0])
    lib2 = float(segs[1])
    if segs[2]=="":
        continue
    lib3 = float(segs[2])
    
    libprinter.append(lib1)
    libscout.append(lib2)
    osspolice.append(lib3)


labels = ['ATVHunter','LibScout','OSSPoLICE']

fig,ax = plt.subplots()

data = [np.array(libprinter),np.array(libscout),np.array(osspolice)]

#ax.boxplot(data,0,'')

plt.ylim((0,700))

sns.violinplot(data=data,showmeans=True,showfliers=True, palette="Set2",fontsize=14)

ax.set_xticks(np.arange(len(data)))
ax.set_xticklabels(labels,fontsize=14)

plt.ylabel('Detection Time (s)',fontsize=14)
ax.yaxis.grid(True,linestyle='--')

plt.show()




